Pulsar glitches in the presence of vortex traps

Pulsar glitches are thought to originate when angular momentum is transferred to the crust of the neutron star from the superfluid enclosed within, mediated by vortex avalanches. This idea has been qualitatively validated in the existing literature by simulating a star with a small number ($\sim 10^{3}$) of superfluid vortices, subject to deceleration and uniform pinning. Here, we employ the Barnes-Hut approximation to simulate up to $10^{5}$ vortices in a reasonable time. Using the new setup, we probe glitches that originate in the presence of inhomogeneous pinning. The inner crust of a neutron star is expected to crack as the star spins down, relieving stresses and resulting in rearrangements within the crustal lattice. These regions become centres for pinning with large pinning energies. Many such vortex traps are expected to exist in mature pulsars like Vela. We simulate one such star and find that the rise of the glitch is now staggered, a clear signature of the trap network. In young to middle-aged stars like PSR J0537-6910, we expect quakes which result in new traps and also unpin the vortices in existing ones. We observe that such a configuration involving the simultaneous release of several traps could introduce a bimodality in the glitch-size distribution, a feature that has previously been reported for PSR J0537-6910. Our simulations also indicate that macroscopic inhomogeneities in the distribution of vortices could spontaneously develop in a star with uniform pinning sites.

==> anc/Notes_animation.txt <==
The animations here show the evolution of the vortex array during a typical glitch and the associated change in the rate of rotation of the crust. In the animation, the yellow dots are all the vortices that participate in the glitch. The grey dots represent the vortices that remain pinned. The white tails represent movement, and their lengths convey the instantaneous speed of the vortices. The pinning sites are not shown explicitly.
